Moir\'e metal for catalysis

The search for highly efficient and low-cost catalysts based on earth abundant elements is one of the main driving forces in organic and inorganic chemistry. Current strategies for the heterogeneous catalyst design focus on increasing the density of active regions and the optimization of Gibbs free energy of chemical reaction via doping. In this work, we investigate the chemical properties of moire metal for hydrogen evolution reaction. We show that the local shift of metallic atoms introduces a variation in surface hydrogen bonding strength and leads to the spatially dependent Gibbs free energy for hydrogen absorption. Remarkably, the Gibbs free energy of AB stacked NbS2 is shown to cover the thermoneutral volcano peak, exceeding the efficiency of the current record platinum. The richness of local chemical environment in moire structures provides a unique way to tune the reactivity for various chemical reactions. Our study establishes a recipe for designing superior catalysts from the simple twist or stacking of formerly inactive catalytic metals, and proposes structural moire as a promising nanoengineering method to tune surface properties for chemical adsorption.

==> run.sh <==
version=arxiv-v1
xelatex $version.tex
xelatex $version.tex
bibtex $version
xelatex $version.tex
xelatex $version.tex
open $version.pdf




